Concept Drift Detection with Variable Interaction Networks

The current development of today's production industry towards seamless sensor-based monitoring is paving the way for concepts such as Predictive Maintenance. By this means, the condition of plants and products in future production lines will be continuously analyzed with the objective to predict any kind of breakdown and trigger preventing actions proactively. Such ambitious predictions are commonly performed with support of machine learning algorithms. In this work, we utilize these algorithms to model complex systems, such as production plants, by focusing on their variable interactions. The core of this contribution is a sliding window based algorithm, designed to detect changes of the identified interactions, which might indicate beginning malfunctions in the context of a monitored production plant. Besides a detailed description of the algorithm, we present results from experiments with a synthetic dynamical system, simulating stable and drifting system behavior.

==> Full Paper/py/barchart.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as ptc
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib2tikz import save as m2t_save

import codecs
import six

from matplotlib import cycler

plt.figure(figsize=(12,3))
#colors = cycler('color',
#                ['#EE6666', '#3388BB', '#9988DD',
#                '#EECC55', '#88BB44', '#FFBBBB'])
colorGray1 = '#999999'
colorGray2 = '#333333' 
fontSize = 10

font = {'family' : 'DejaVu Sans',
        'weight' : 'normal',
        'size'   : 14}



df = pd.read_csv("./barchart1.csv", sep=";")

print(df.head())

sns.barplot(x=df["SW_Size"], 
            y=df["Value"],
            color='#EE6666',
            hue=df["Qualities"],
            #palette=['#EE6666', '#3388BB', '#9988DD',
                #'#EECC55', '#88BB44', '#FFBBBB'],
                zorder=999)

plt.rc('font', **font)

plt.rc("axes", facecolor="white", edgecolor=colorGray1,
axisbelow=True, grid=True)

plt.grid(axis="y")

plt.rc("grid", color=colorGray1, linestyle="solid")
plt.rc("xtick", direction="out", color=colorGray2)
plt.rc("ytick", direction="out", color=colorGray2)
#plt.rc('patch', edgecolor=colorGray1)

plt.gca().tick_params(axis='both', which='major', labelsize=14)
plt.gca().tick_params(axis='both', which='minor', labelsize=14)
plt.ylabel("")
plt.xlabel("Horizon", fontsize=14)
plt.ylim((0.8, 1.0))

#plt.gca().get_legend().remove()
#plt.legend(prop={'size': 14}, ncol=1, loc="upper center", bbox_to_anchor=(0.5,0.98), bbox_transform=plt.gcf().transFigure, frameon=False)


plt.show()
#plt.savefig("./fig/cs_barchart1.pdf", bbox_inches='tight', dpi=300)

==> Full Paper/py/barchart2.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as ptc
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib2tikz import save as m2t_save

import codecs
import six

from matplotlib import cycler

fig, ax = plt.subplots(1, 1)
fig.set_size_inches(10,3)

#plt.figure(figsize=(4,3))
colors = cycler('color',
                ['#EE6666', '#3388BB', '#88BB44', '#EECC55', '#9988DD', '#FFBBBB'])

# set width of bar
barWidth = 0.25

# set height of bar
df = pd.read_csv("./barchart1.csv", sep=";")
g_swsize = df["Algorithm"][:3]
bars1 = df["Spearman"][:3]
bars2 = df["NDCG"][:3]
bars3 = df["Spearman_acyclic"][:3]
bars4 = df["NDCG_acyclic"][:3]


# Set position of bar on X axis
r1 = np.arange(len(bars1))
r2 = [x + barWidth for x in r1]
r3 = [x + barWidth for x in r2]
r4 = [x + barWidth for x in r3]

# Make the plot
plt.bar(r1, bars1, color='#EE6666', width=barWidth, edgecolor='white', label='Spearman')
plt.bar(r2, bars2, color='#3388BB', width=barWidth, edgecolor='white', label='NDCG')
plt.bar(r3, bars3, color='#88BB44', width=barWidth, edgecolor='white', label='Spearman (acyclic)')
plt.bar(r4, bars4, color='#EECC55', width=barWidth, edgecolor='white', label='NDCG (acyclic)')

# Add xticks on the middle of the group bars
#plt.xlabel('group', fontweight='bold')
plt.ylim((0.0, 1.0))
plt.xticks([r + barWidth for r in range(len(bars1))], g_swsize)
ax.grid(zorder=0)
# Create legend & Show graphic
plt.legend()
plt.show()


==> Full Paper/py/plot1.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as ptc
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib2tikz import save as m2t_save

import codecs
import six
from matplotlib import cycler

#https://jakevdp.github.io/PythonDataScienceHandbook/04.11-settings-and-stylesheets.html
#colors = cycler('color',sns.color_palette("colorblind"))
colors = cycler('color',
                ['#5bd1d7', '#ffa323', '#348498', '#ff6337', '#333333', '#333333'])
colorGray1 = '#999999'
colorGray2 = '#333333' 
fontSize = 10

font = {'family' : 'DejaVu Sans',
        'weight' : 'normal',
        'size'   : 14}
plt.rc('font', **font)

plt.rc("axes", facecolor="white", edgecolor=colorGray1, 
axisbelow=True, grid=True, prop_cycle=colors)


plt.rc("grid", color=colorGray1, linestyle="solid")
plt.rc("xtick", direction="out", color=colorGray2)
plt.rc("ytick", direction="out", color=colorGray2)

df = pd.read_csv('./plot1.csv', ';')
idx = df['Idx']
y0 = df['h']
y1 = df['u1']
y2 = df['u2']
y3 = df['y1']
y4 = df['y2']
y5 = df['y1_d']
y6 = df['y2_d']


# LINE CHART
#========================================================================================
fig, axs = plt.subplots(1,1,figsize=(12,1.3))
axs.plot(idx, y1, lw=2.0, alpha=1.0, label="u1", zorder=2, marker="", markersize=20, markevery=50)
axs.plot(idx, y2, lw=2.0, alpha=1.0, label="u2", zorder=3, marker="", markersize=10, markevery=50)
axs.plot(idx, y3, lw=2.0, alpha=1.0, label="y1", zorder=4, marker="", markersize=12, markevery=50)
axs.plot(idx, y4, lw=2.0, alpha=1.0, label="y2", zorder=5, marker="", markersize=9, markevery=50)
#axs.plot(idx, y5, lw=2.0, alpha=1.0, label="", zorder=6, marker="", markersize=15, markevery=50)

#plt.xlabel("Index")
#plt.ylabel("Score")
plt.axis((0, 1000, 0.0, 2.5))
plt.legend(ncol=6, loc="upper center", bbox_to_anchor=(0.5,1.19), bbox_transform=plt.gcf().transFigure, frameon=False)


#plt.show();
fig.savefig("./plot1.pdf", bbox_inches='tight', dpi=300)
fig.savefig("../figures/plot1.pdf", bbox_inches='tight', dpi=300)



==> Full Paper/py/plot2.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as ptc
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib2tikz import save as m2t_save

import codecs
import six
from matplotlib import cycler

#https://jakevdp.github.io/PythonDataScienceHandbook/04.11-settings-and-stylesheets.html
#colors = cycler('color',sns.color_palette("colorblind"))
colors = cycler('color',
                ['#5bd1d7', '#ffa323', '#348498', '#ff6337', '#333333', '#333333'])
colorGray1 = '#999999'
colorGray2 = '#333333' 
fontSize = 10

font = {'family' : 'DejaVu Sans',
        'weight' : 'normal',
        'size'   : 14}
plt.rc('font', **font)

plt.rc("axes", facecolor="white", edgecolor=colorGray1, 
axisbelow=True, grid=True, prop_cycle=colors)

plt.rc("grid", color=colorGray1, linestyle="solid")
plt.rc("xtick", direction="out", color=colorGray2)
plt.rc("ytick", direction="out", color=colorGray2)

df = pd.read_csv('./plot2.csv', ';')
idx = df['Idx']
y0 = df['h']
y1 = df['Spearman']
y2 = df['NDCG']
y3 = df['Spearman (acyclic)']
y4 = df['NDCG (acyclic)']


# LINE CHART
#========================================================================================
fig, axs = plt.subplots(1,1,figsize=(12,2.0))

axs.plot(idx, y1, lw=2.0, alpha=1.0, label="Spearman", zorder=2, marker="", markersize=20, markevery=50)
axs.plot(idx, y2, lw=2.0, alpha=1.0, label="NDCG", zorder=3, marker="", markersize=10, markevery=50)
axs.plot(idx, y3, lw=2.0, alpha=1.0, label="Spearman (acyclic)", zorder=4, marker="", markersize=12, markevery=50)
axs.plot(idx, y4, lw=2.0, alpha=1.0, label="NDCG (acyclic)", zorder=5, marker="", markersize=9, markevery=50)
axs.plot(idx, y0, lw=2.0, alpha=1.0, label="h", zorder=6, marker="", markersize=9, markevery=50)

#plt.setp(axs.get_xticklabels(), visible=False)

#plt.xlabel("Index")
#plt.ylabel("Score")
#plt.axis((0, 1250, 0.0, 1.2))
plt.axis((0, 1000, 0.0, 1.2))
plt.legend(ncol=7, loc="upper center", bbox_to_anchor=(0.5,1.1), bbox_transform=plt.gcf().transFigure, frameon=False)

#plt.show();
fig.savefig("./plot2.pdf", bbox_inches='tight', dpi=300)
fig.savefig("../figures/plot2.pdf", bbox_inches='tight', dpi=300)




==> Full Paper/py/plot3.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as ptc
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib2tikz import save as m2t_save

import codecs
import six
from matplotlib import cycler

#https://jakevdp.github.io/PythonDataScienceHandbook/04.11-settings-and-stylesheets.html
#colors = cycler('color',sns.color_palette("colorblind"))
colors = cycler('color',
                ['#5bd1d7', '#ffa323', '#348498', '#ff6337', '#333333', '#333333'])
colorGray1 = '#999999'
colorGray2 = '#333333' 
fontSize = 10

font = {'family' : 'DejaVu Sans',
        'weight' : 'normal',
        'size'   : 14}
plt.rc('font', **font)

plt.rc("axes", facecolor="white", edgecolor=colorGray1, 
axisbelow=True, grid=True, prop_cycle=colors)

plt.rc("grid", color=colorGray1, linestyle="solid")
plt.rc("xtick", direction="out", color=colorGray2)
plt.rc("ytick", direction="out", color=colorGray2)

df = pd.read_csv('./plot3.csv', ';')
idx = df['Idx']
y0 = df['h']
y1 = df['Spearman']
y2 = df['NDCG']
y3 = df['Spearman (acyclic)']
y4 = df['NDCG (acyclic)']


# LINE CHART
#========================================================================================
fig, axs = plt.subplots(1,1,figsize=(12,3))

axs.plot(idx, y1, lw=2.0, alpha=1.0, label="Spearman", zorder=2, marker="", markersize=20, markevery=50)
axs.plot(idx, y2, lw=2.0, alpha=1.0, label="NDCG", zorder=3, marker="", markersize=10, markevery=50)
axs.plot(idx, y3, lw=2.0, alpha=1.0, label="Spearman (acyclic)", zorder=4, marker="", markersize=12, markevery=50)
axs.plot(idx, y4, lw=2.0, alpha=1.0, label="NDCG (acyclic)", zorder=5, marker="", markersize=9, markevery=50)
axs.plot(idx, y0, lw=2.0, alpha=1.0, label="h", zorder=6, marker="", markersize=9, markevery=50)

#plt.setp(axs.get_xticklabels(), visible=False)

#plt.xlabel("Index")
#plt.ylabel("Score")
plt.axis((0, 1000, 0.0, 1.2))
plt.legend(ncol=6, loc="upper center", bbox_to_anchor=(0.5,1.0), bbox_transform=plt.gcf().transFigure, frameon=False)

#plt.show();
fig.savefig("./plot3.pdf", bbox_inches='tight', dpi=300)
fig.savefig("../figures/plot3.pdf", bbox_inches='tight', dpi=300)




==> py/barchart.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as ptc
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib2tikz import save as m2t_save

import codecs
import six

from matplotlib import cycler

plt.figure(figsize=(12,3))
#colors = cycler('color',
#                ['#EE6666', '#3388BB', '#9988DD',
#                '#EECC55', '#88BB44', '#FFBBBB'])
colorGray1 = '#999999'
colorGray2 = '#333333' 
fontSize = 10

font = {'family' : 'DejaVu Sans',
        'weight' : 'normal',
        'size'   : 14}



df = pd.read_csv("./barchart1.csv", sep=";")

print(df.head())

sns.barplot(x=df["SW_Size"], 
            y=df["Value"],
            color='#EE6666',
            hue=df["Qualities"],
            #palette=['#EE6666', '#3388BB', '#9988DD',
                #'#EECC55', '#88BB44', '#FFBBBB'],
                zorder=999)

plt.rc('font', **font)

plt.rc("axes", facecolor="white", edgecolor=colorGray1,
axisbelow=True, grid=True)

plt.grid(axis="y")

plt.rc("grid", color=colorGray1, linestyle="solid")
plt.rc("xtick", direction="out", color=colorGray2)
plt.rc("ytick", direction="out", color=colorGray2)
#plt.rc('patch', edgecolor=colorGray1)

plt.gca().tick_params(axis='both', which='major', labelsize=14)
plt.gca().tick_params(axis='both', which='minor', labelsize=14)
plt.ylabel("")
plt.xlabel("Horizon", fontsize=14)
plt.ylim((0.8, 1.0))

#plt.gca().get_legend().remove()
#plt.legend(prop={'size': 14}, ncol=1, loc="upper center", bbox_to_anchor=(0.5,0.98), bbox_transform=plt.gcf().transFigure, frameon=False)


plt.show()
#plt.savefig("./fig/cs_barchart1.pdf", bbox_inches='tight', dpi=300)

==> py/barchart2.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as ptc
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib2tikz import save as m2t_save

import codecs
import six

from matplotlib import cycler

fig, ax = plt.subplots(1, 1)
fig.set_size_inches(10,3)

#plt.figure(figsize=(4,3))
colors = cycler('color',
                ['#EE6666', '#3388BB', '#88BB44', '#EECC55', '#9988DD', '#FFBBBB'])

# set width of bar
barWidth = 0.25

# set height of bar
df = pd.read_csv("./barchart1.csv", sep=";")
g_swsize = df["Algorithm"][:3]
bars1 = df["Spearman"][:3]
bars2 = df["NDCG"][:3]
bars3 = df["Spearman_acyclic"][:3]
bars4 = df["NDCG_acyclic"][:3]


# Set position of bar on X axis
r1 = np.arange(len(bars1))
r2 = [x + barWidth for x in r1]
r3 = [x + barWidth for x in r2]
r4 = [x + barWidth for x in r3]

# Make the plot
plt.bar(r1, bars1, color='#EE6666', width=barWidth, edgecolor='white', label='Spearman')
plt.bar(r2, bars2, color='#3388BB', width=barWidth, edgecolor='white', label='NDCG')
plt.bar(r3, bars3, color='#88BB44', width=barWidth, edgecolor='white', label='Spearman (acyclic)')
plt.bar(r4, bars4, color='#EECC55', width=barWidth, edgecolor='white', label='NDCG (acyclic)')

# Add xticks on the middle of the group bars
#plt.xlabel('group', fontweight='bold')
plt.ylim((0.0, 1.0))
plt.xticks([r + barWidth for r in range(len(bars1))], g_swsize)
ax.grid(zorder=0)
# Create legend & Show graphic
plt.legend()
plt.show()


==> py/plot1.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as ptc
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib2tikz import save as m2t_save

import codecs
import six
from matplotlib import cycler

#https://jakevdp.github.io/PythonDataScienceHandbook/04.11-settings-and-stylesheets.html
#colors = cycler('color',sns.color_palette("colorblind"))
colors = cycler('color',
                ['#5bd1d7', '#ffa323', '#348498', '#ff6337', '#333333', '#333333'])
colorGray1 = '#999999'
colorGray2 = '#333333' 
fontSize = 10

font = {'family' : 'DejaVu Sans',
        'weight' : 'normal',
        'size'   : 14}
plt.rc('font', **font)

plt.rc("axes", facecolor="white", edgecolor=colorGray1, 
axisbelow=True, grid=True, prop_cycle=colors)


plt.rc("grid", color=colorGray1, linestyle="solid")
plt.rc("xtick", direction="out", color=colorGray2)
plt.rc("ytick", direction="out", color=colorGray2)

df = pd.read_csv('./plot1.csv', ';')
idx = df['Idx']
y0 = df['h']
y1 = df['u1']
y2 = df['u2']
y3 = df['y1']
y4 = df['y2']
y5 = df['y1_d']
y6 = df['y2_d']


# LINE CHART
#========================================================================================
fig, axs = plt.subplots(1,1,figsize=(12,1.3))
axs.plot(idx, y1, lw=2.0, alpha=1.0, label="u1", zorder=2, marker="", markersize=20, markevery=50)
axs.plot(idx, y2, lw=2.0, alpha=1.0, label="u2", zorder=3, marker="", markersize=10, markevery=50)
axs.plot(idx, y3, lw=2.0, alpha=1.0, label="y1", zorder=4, marker="", markersize=12, markevery=50)
axs.plot(idx, y4, lw=2.0, alpha=1.0, label="y2", zorder=5, marker="", markersize=9, markevery=50)
#axs.plot(idx, y5, lw=2.0, alpha=1.0, label="", zorder=6, marker="", markersize=15, markevery=50)

#plt.xlabel("Index")
#plt.ylabel("Score")
plt.axis((0, 1000, 0.0, 2.5))
plt.legend(ncol=6, loc="upper center", bbox_to_anchor=(0.5,1.19), bbox_transform=plt.gcf().transFigure, frameon=False)


#plt.show();
fig.savefig("./plot1.pdf", bbox_inches='tight', dpi=300)
fig.savefig("../figures/plot1.pdf", bbox_inches='tight', dpi=300)



==> py/plot2.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as ptc
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib2tikz import save as m2t_save

import codecs
import six
from matplotlib import cycler

#https://jakevdp.github.io/PythonDataScienceHandbook/04.11-settings-and-stylesheets.html
#colors = cycler('color',sns.color_palette("colorblind"))
colors = cycler('color',
                ['#5bd1d7', '#ffa323', '#348498', '#ff6337', '#333333', '#333333'])
colorGray1 = '#999999'
colorGray2 = '#333333' 
fontSize = 10

font = {'family' : 'DejaVu Sans',
        'weight' : 'normal',
        'size'   : 14}
plt.rc('font', **font)

plt.rc("axes", facecolor="white", edgecolor=colorGray1, 
axisbelow=True, grid=True, prop_cycle=colors)

plt.rc("grid", color=colorGray1, linestyle="solid")
plt.rc("xtick", direction="out", color=colorGray2)
plt.rc("ytick", direction="out", color=colorGray2)

df = pd.read_csv('./plot2.csv', ';')
idx = df['Idx']
y0 = df['h']
y1 = df['Spearman']
y2 = df['NDCG']
y3 = df['Spearman (acyclic)']
y4 = df['NDCG (acyclic)']


# LINE CHART
#========================================================================================
fig, axs = plt.subplots(1,1,figsize=(12,2.0))

axs.plot(idx, y1, lw=2.0, alpha=1.0, label="Spearman", zorder=2, marker="", markersize=20, markevery=50)
axs.plot(idx, y2, lw=2.0, alpha=1.0, label="NDCG", zorder=3, marker="", markersize=10, markevery=50)
axs.plot(idx, y3, lw=2.0, alpha=1.0, label="Spearman (acyclic)", zorder=4, marker="", markersize=12, markevery=50)
axs.plot(idx, y4, lw=2.0, alpha=1.0, label="NDCG (acyclic)", zorder=5, marker="", markersize=9, markevery=50)
axs.plot(idx, y0, lw=2.0, alpha=1.0, label="h", zorder=6, marker="", markersize=9, markevery=50)

#plt.setp(axs.get_xticklabels(), visible=False)

#plt.xlabel("Index")
#plt.ylabel("Score")
#plt.axis((0, 1250, 0.0, 1.2))
plt.axis((0, 1000, 0.0, 1.2))
plt.legend(ncol=7, loc="upper center", bbox_to_anchor=(0.5,1.1), bbox_transform=plt.gcf().transFigure, frameon=False)

#plt.show();
fig.savefig("./plot2.pdf", bbox_inches='tight', dpi=300)
fig.savefig("../figures/plot2.pdf", bbox_inches='tight', dpi=300)




==> py/plot3.py <==
import matplotlib.pyplot as plt
import matplotlib.patches as ptc
import numpy as np
import pandas as pd
import seaborn as sns
from matplotlib2tikz import save as m2t_save

import codecs
import six
from matplotlib import cycler

#https://jakevdp.github.io/PythonDataScienceHandbook/04.11-settings-and-stylesheets.html
#colors = cycler('color',sns.color_palette("colorblind"))
colors = cycler('color',
                ['#5bd1d7', '#ffa323', '#348498', '#ff6337', '#333333', '#333333'])
colorGray1 = '#999999'
colorGray2 = '#333333' 
fontSize = 10

font = {'family' : 'DejaVu Sans',
        'weight' : 'normal',
        'size'   : 14}
plt.rc('font', **font)

plt.rc("axes", facecolor="white", edgecolor=colorGray1, 
axisbelow=True, grid=True, prop_cycle=colors)

plt.rc("grid", color=colorGray1, linestyle="solid")
plt.rc("xtick", direction="out", color=colorGray2)
plt.rc("ytick", direction="out", color=colorGray2)

df = pd.read_csv('./plot3.csv', ';')
idx = df['Idx']
y0 = df['h']
y1 = df['Spearman']
y2 = df['NDCG']
y3 = df['Spearman (acyclic)']
y4 = df['NDCG (acyclic)']


# LINE CHART
#========================================================================================
fig, axs = plt.subplots(1,1,figsize=(12,3))

axs.plot(idx, y1, lw=2.0, alpha=1.0, label="Spearman", zorder=2, marker="", markersize=20, markevery=50)
axs.plot(idx, y2, lw=2.0, alpha=1.0, label="NDCG", zorder=3, marker="", markersize=10, markevery=50)
axs.plot(idx, y3, lw=2.0, alpha=1.0, label="Spearman (acyclic)", zorder=4, marker="", markersize=12, markevery=50)
axs.plot(idx, y4, lw=2.0, alpha=1.0, label="NDCG (acyclic)", zorder=5, marker="", markersize=9, markevery=50)
axs.plot(idx, y0, lw=2.0, alpha=1.0, label="h", zorder=6, marker="", markersize=9, markevery=50)

#plt.setp(axs.get_xticklabels(), visible=False)

#plt.xlabel("Index")
#plt.ylabel("Score")
plt.axis((0, 1000, 0.0, 1.2))
plt.legend(ncol=6, loc="upper center", bbox_to_anchor=(0.5,1.0), bbox_transform=plt.gcf().transFigure, frameon=False)

#plt.show();
fig.savefig("./plot3.pdf", bbox_inches='tight', dpi=300)
fig.savefig("../figures/plot3.pdf", bbox_inches='tight', dpi=300)



